Hyperdeterminants of Polynomials

The hyperdeterminant of a polynomial (interpreted as a symmetric tensor) factors into several irreducible factors with multiplicities. Using geometric techniques these factors are identified along with their degrees and their multiplicities. The analogous decomposition for the \mu-discriminant of polynomial is found.

==> anc/degree_hyperdet_chow.mw <==
restart;
with(powseries):with(combinat):with(LinearAlgebra):with(ListTools):
mypartition:=proc(n)
[seq(Reverse(x), x in Reverse(partition(n)))]
end proc:
p:=proc(i,n)
 `+`(seq((x||j)^i,j=1..n));
end proc:
P:=proc(pi::list,n)
`*`(seq(p(x,n),x in pi))
end proc:
m:=proc(lambda::list,n)
local X;
X:=choose(n,nops(lambda)):
`+`(seq( `*`(seq( (x||(op(i,y)))^(lambda[i]), i=1..nops(lambda)))  ,y in X))
end proc:
P([2,1,1],5);
m([2,1,1],5);
makerules:=proc(d)
local rules, W,w,eq,EQ,f:
EQ:={}:
W:=partition(d):
for w in W do
  eq:=-P(w,d)+`+`(seq(M[w,y]*m(y,d),y in W)):
  EQ:=EQ union {coeffs(collect(eq,[seq(x||i,i=1..d)],'distributed'),[seq(x||i,i=1..d)])}:

od:
rules:={}:
for f in EQ do if not type(f,integer) then rules:=rules union {f};fi; od;
return solve(rules);
end:
MakeM:=proc(d)
local myrules, MM;
myrules:=makerules(d);

MM:=Matrix(numbpart(d),numbpart(d),[seq(seq(M[yy,xx],xx in Reverse(partition(d))),yy in Reverse(partition(d)))]):
return subs(myrules,MM);
end:


MakeM(5);
MakeM(6);

FF:=proc(K::list,L::list)
description "K is the projective dimension of each factor and L is the degrees of each line bundle";

local i,d,r,temp;
for i from 1 to nops(L) do d[i]:=L[i]:od:
r:=nops(K):
temp:=(`*`(seq( 1+z[j],j=1..r)) - 
`+`(seq(
d[j]*z[j]*( `*`(seq( 1+z[i],i in `minus`({seq(1..r)}, {j}) ))
),j=1..r))  )^(-2) :# print(temp):
for i from 1 to r do 
if K[i]<>0 then  # added to handle zeros...
temp:=subs(z[i]=0,diff(temp,z[i]$K[i])/(K[i]!)):
#temp:=diff(temp,z[i]$K[i])/(K[i]!):
fi:
od:
return temp:
end proc:

chow:=proc(d,n)
description "finds the dual of all chow varieties associated to partitions of degree d, using n variables";
local X,dd,DD,MM,myrules;
MM:=MakeM(d);
X:=Reverse(partition(d)):
dd:=Matrix(numbpart(d),1,[seq(dm[Reverse(x)],x in X)]):
DD:=Matrix(numbpart(d),1,[seq(FF([seq(n-1,i=1..nops(x))],x),x in X)]):
MM.dd;
return solve([seq((MM.dd)[i,1] = DD[i,1],i=1..numbpart(d))]);
end:
chow(7,3);
chow(5,3);



